Probing the force field sensitivity of entropy and enthalpy differences in organic polymorphs using classical potentials

We evaluate the effectiveness of different classical potentials to predict the thermodynamics of a number of organic solid form polymorphs relative to experimentally reported values using the quasi-harmonic approximation. Using the polarizable potential AMOEBA we are able to predict the correct sign of the enthalpy difference for 71+/-12 % of the polymorphs. Alternatively, all point charge potentials perform on par with random chance of correcting the correct sign (50%) for enthalpy. We find that the entropy is less sensitive to the accuracy of the potential with all force fields, excluding CGenFF, reporting the correct sign of the entropy for 64+/-13 - 75+/-11 % of the systems. Predicting the correct sign of the enthalpy and entropy differences can help indicate the low and high temperature stability of the polymorphs, unfortunately the error relative to experiment in these predicted values can be as large as 1 - 2.5 kcal/mol at the transition temperature.

==> figures/make_figures.py <==
import os
import sys
import numpy as np
import pylab as plt
import pandas

EXP = pandas.read_csv('experimental_stability_new.csv')
FF = ['AMBER', 'AMO', 'CHARMM', 'OPLS', 'SMIRNOFF']

theory_path = '/home/nabraham/Documents/Paper_results/SHARED_DATA/'

def grab_exp_data(s, p):
    value = EXP[EXP['refcode']==s]
    if np.any(value['poly'] == p):
        return True, value[value['poly'] == p][value['ranking'] == 1]
    else:
        return False, np.nan


def grab_theory_data(s, p, n):
    run, value = grab_exp_data(s,p)
    if not run:
        return False, np.nan, np.nan, np.nan
    exp = np.array([value['TdS'].values[0], value['dH'].values[0]])
    T = value['T'].values[0]
    p_basis = value['poly_basis'].values[0]

    data = np.zeros((5,2))
    for k, ff in enumerate(FF):
        # Setting path names
        system_path = ff + '/' + s + '_TIN_' + ff + '_p' + str(p) + '_' + str(n) + '_000K_001P/'
        basis_path = ff + '/' + s + '_TIN_' + ff + '_p' + str(p_basis) + '_' + str(n) + '_000K_001P/'
 
        method = '1D_GaQg/'
        if ff == 'AMO':
            method = 'HA/'
        #method = 'HA/'

        # Checking to see if there is QHA data
        if os.path.isdir(theory_path + method + system_path) and os.path.isdir(theory_path + method + basis_path):
            compute_thermo = True
            if os.path.isfile(theory_path + method + system_path + 'MD_quenched/out_raw.npy'):
                d = np.load(theory_path + method + system_path + 'MD_quenched/out_raw.npy')
            elif os.path.isfile(theory_path + method + system_path + 'out_raw.npy'):
                d = np.load(theory_path + method + system_path + 'out_raw.npy')
            else:
                data[k, :] = np.nan
                compute_thermo = False
                continue
 
            if os.path.isfile(theory_path + method + basis_path + 'MD_quenched/out_raw.npy'):
                d_basis = np.load(theory_path + method + basis_path + 'MD_quenched/out_raw.npy')
            elif os.path.isfile(theory_path + method + basis_path + 'out_raw.npy'):
                d_basis = np.load(theory_path + method + basis_path + 'out_raw.npy')
            else:
                data[k,:] = np.nan
                compute_thermo = False
                continue

            # Getting the length of the temperature arrays
            if compute_thermo:
                t_len = len(d[:,0])
                if len(d_basis[:,0]) < t_len:
                    t_len = len(d_basis[:,0])

                dG_fit = np.poly1d(np.polyfit(d[t_len-5:t_len, 0], d[t_len-5:t_len,2] - d_basis[t_len-5:t_len,2],1))
                TdS_fit = np.poly1d(np.polyfit(d[t_len-5:t_len, 0], -(d[t_len-5:t_len,4] - d_basis[t_len-5:t_len,4]),1))

                data[k, 0] = np.around(TdS_fit(T),2)
                data[k, 1] = np.around(dG_fit(T) + TdS_fit(T), 2)
        else:
            data[k, :] = np.nan
            continue
    return True, data, exp, p_basis


systems = {
           'hxacan':  {'polymorphs' : [1,2],       'n_mol' : 48, 'molecule' : 'Paracetamol', 'ply_name' : ['I', 'II']},
           'cbmzpn':  {'polymorphs' : [1,3,4],     'n_mol' : 64, 'molecule' : 'Carbamazepine', 'ply_name' : ['I', 'III', 'IV']},
          'kobfud':  {'polymorphs' : [1,2],       'n_mol' : 96, 'molecule' : 'Adenine', 'ply_name' : ['I', 'II']},
           'zzzvye':  {'polymorphs' : [1,3],       'n_mol' : 64, 'molecule' : 'Cyclopentane', 'ply_name' : ['I', 'III']},
           'resora':  {'polymorphs' : [1,2],       'n_mol' : 64, 'molecule' : 'Resorcinol', 'ply_name' : [r'$\alpha$', r'$\beta$']},
           'bedmig':  {'polymorphs' : [1,5],       'n_mol' : 32, 'molecule' : 'Chlorpropamide', 'ply_name' : ['I', 'V']},
           'zzzpus':  {'polymorphs' : [1,2,3,4],   'n_mol' : 48, 'molecule' : 'Tolbutamide', 'ply_name' : ['I', 'II', 'III', 'IV']},
           'bismev':  {'polymorphs' : [1,2,3],     'n_mol' : 96, 'molecule' : 'Piracetam', 'ply_name' : ['I', 'II', 'III']},
           'pyrzin':  {'polymorphs' : [1,2,3,4],   'n_mol' : 96, 'molecule' : 'Pyrazinamide', 'ply_name' : [r'$\alpha$', r'$\beta$', r'$\gamma$', r'$\delta$']},
           'melfit':  {'polymorphs' : [1,5],       'n_mol' : 48, 'molecule' : 'Aripiprazole', 'ply_name' : ['I', 'X']}}



# Setting up arrays to save data in
thermo_theory = np.zeros((5, 2, 100))
thermo_theory[:, :] = np.nan

thermo_exp = np.zeros((2, 100))
thermo_exp[:, :] = np.nan

n_systems = 0
hold = []
# Loading in the data
for i, sys in enumerate(systems):
    for j, ply in enumerate(systems[sys]['polymorphs']):
        add_it, data, exp, p_basis = grab_theory_data(sys, ply, systems[sys]['n_mol'])
        if add_it:
            thermo_theory[:, :, n_systems] = data
            thermo_exp[:, n_systems] = exp
            n_systems += 1
            hold.append(systems[sys]['molecule'] + ' Form ' + systems[sys]['ply_name'][j] + '-' + systems[sys]['ply_name'][np.where(systems[sys]['polymorphs'] == p_basis)[0][0]])

thermo_theory = thermo_theory[:,:,:n_systems]
thermo_exp = thermo_exp[:,:n_systems ]

## Table for Entropy
#thermo_table = np.concatenate((thermo_theory, np.array([thermo_exp])), axis=0)
#FF_exp = []
#for i in FF:
#    FF_exp.append(i)
#FF_exp.append('Exp.')
#
#fig = plt.figure(figsize=(6,22))
#ax = fig.add_subplot(111, frameon=True, xticks = [], yticks = [])
#img = plt.imshow(np.absolute(thermo_table[:,0,:] - thermo_table[5,0,:]).T, cmap="Greens_r", clim=(0.,2.))
#cmap_color_set = img.to_rgba(np.absolute(thermo_table[:,0,:] - thermo_table[5,0,:]).T)
#for i in range(n_systems):
#    for j in range(6):
#        if np.isnan(thermo_table[j,0,i]):
#            cmap_color_set[i, j, :] = np.array([0.,0.,0.,1.])
#        elif (np.sign(thermo_table[j,0,i]) != np.sign(thermo_table[5,0,i])) and (thermo_table[j,0,i] != 0.):
#            cmap_color_set[i, j, :] = np.array([1.,0.,0.,1.])
#cmap_color_set[:,5,:] = np.array([0.,0.,0.,0.25])
#
#
#cb = plt.colorbar(orientation='horizontal')
#cb.set_label('$\delta(T \Delta S)$ [kcal/mol]', fontsize=18)
#img.set_visible(False)
#tb = plt.table(cellText = np.around(thermo_table[:,0,:].T, 2), 
#    rowLabels = hold, 
#    colLabels = FF_exp, 
#    loc = 'center',
#    cellColours = cmap_color_set, #img.to_rgba(np.absolute((thermo_theory[:,0,:] - thermo_exp[0]).T)), 
#    fontsize=2200)
#plt.tight_layout()
#plt.show()
#plt.close()
#
#
#
## Table for enthalpy
#fig = plt.figure(figsize=(6,22))
#ax = fig.add_subplot(111, frameon=True, xticks = [], yticks = [])
#img = plt.imshow(np.absolute(thermo_table[:,1,:] - thermo_table[5,1,:]).T, cmap="Greens_r", clim=(0.,2.))
#cmap_color_set = img.to_rgba(np.absolute(thermo_table[:,1,:] - thermo_table[5,1,:]).T)
#for i in range(n_systems):
#    for j in range(6):
#        if np.isnan(thermo_table[j,1,i]):
#            cmap_color_set[i, j, :] = np.array([0.,0.,0.,1.])
#        elif (np.sign(thermo_table[j,1,i]) != np.sign(thermo_table[5,1,i])) and (thermo_table[j,1,i]!= 0.):
#            cmap_color_set[i, j, :] = np.array([1.,0.,0.,1.])
#cmap_color_set[:,5,:] = np.array([0.,0.,0.,0.25])
#
#
#cb = plt.colorbar(orientation='horizontal')
#cb.set_label('$\delta(\Delta H)$ [kcal/mol]', fontsize=18)
#img.set_visible(False)
#tb = plt.table(cellText = np.around(thermo_table[:,1,:].T, 2),
#    rowLabels = hold,
#    colLabels = FF_exp,
#    loc = 'center',
#    cellColours = cmap_color_set, #img.to_rgba(np.absolute((thermo_theory[:,0,:] - thermo_exp[0]).T)), 
#    fontsize=2200)
#plt.tight_layout()
#plt.show()
#plt.close()





for i, ff in enumerate(FF):
    dTdS = thermo_theory[i, 0] - thermo_exp[0]
    S_exp = thermo_exp[0, ~np.isnan(dTdS)]
    S_thr = thermo_theory[i, 0, ~np.isnan(dTdS)]
    dS_sign = 0
    for j in range(len(S_exp)):
        if (np.sign(S_exp[j]) == np.sign(S_thr[j])) or (S_thr[j] == 0.):
            dS_sign += 1
    dTdS = dTdS[~np.isnan(dTdS)]
    N = len(dTdS)
    RMSD_S = np.sqrt(1 / N * np.sum(dTdS**2))
    RMSD_S_boot = np.zeros(1000)
    for j in range(1000):
        RMSD_S_boot[j] = np.sqrt(1/N * np.sum(dTdS[np.random.randint(N, size=N)]**2))
    RMSD_S_boot = np.std(RMSD_S_boot)

    ddH = thermo_theory[i, 1] - thermo_exp[1]
    H_exp = thermo_exp[1, ~np.isnan(ddH)]
    H_thr = thermo_theory[i, 1, ~np.isnan(ddH)]
    dH_sign = 0
    for j in range(len(H_exp)):
        if (np.sign(H_exp[j]) == np.sign(H_thr[j])) or (H_thr[j] == 0.):
            dH_sign += 1
    ddH = ddH[~np.isnan(ddH)]
    RMSD_H = np.sqrt(1 / len(ddH) * np.sum(ddH**2))
    RMSD_H_boot = np.zeros(1000)
    for j in range(1000):
        RMSD_H_boot[j] = np.sqrt(1/N * np.sum(ddH[np.random.randint(N, size=N)]**2))
    RMSD_H_boot = np.std(RMSD_H_boot)

    s = ff +' & '+ str(np.around(RMSD_S,2)) +r'$\pm$' + str(np.around(RMSD_S_boot,2)) \
           +' & '+ str(np.around(dS_sign / N*100,0)) + r'$\pm$' + str(np.around(np.sqrt(dS_sign/N * (1-dS_sign/N) / N)*100, 0)) \
           +' & '+ str(np.around(RMSD_H,2)) +r'$\pm$' + str(np.around(RMSD_H_boot,2)) \
           +' & '+ str(np.around(dH_sign / N*100,0)) + r'$\pm$' + str(np.around(np.sqrt(dH_sign/N * (1-dH_sign/N) / N)*100, 0)) 
    print(s)


print('\n')

for i, ff in enumerate(FF):
    dTdS = thermo_theory[i, 0] - thermo_exp[0]
    S_exp = thermo_exp[0, ~np.isnan(dTdS)]
    S_thr = thermo_theory[i, 0, ~np.isnan(dTdS)]
    dTdS = dTdS[~np.isnan(dTdS)]

    ddH = thermo_theory[i, 1] - thermo_exp[1]
    H_exp = thermo_exp[1, ~np.isnan(ddH)]
    H_thr = thermo_theory[i, 1, ~np.isnan(ddH)]
    ddH = ddH[~np.isnan(ddH)]

    both_correct = 0
    both_wrong = 0
    enthalpy_right = 0
    entropy_right = 0
    for j in range(len(S_exp)):
        if (np.sign(S_exp[j]) == np.sign(S_thr[j])) or (S_thr[j] == 0.):
            if (np.sign(H_exp[j]) == np.sign(H_thr[j])) or (H_thr[j] == 0.):
                both_correct += 1
            else:
                entropy_right += 1
        else:
            if (np.sign(H_exp[j]) == np.sign(H_thr[j])) or (H_thr[j] == 0.):
                enthalpy_right += 1
            else:
                both_wrong += 1
    print(both_correct, N, np.sqrt(both_correct/N  *(1-both_correct/N  )/N))
    s = ff + ' & ' + str(np.around(both_correct/N*100, 0))  + '$\pm$' + str(np.around(np.sqrt(both_correct/N  *(1-both_correct/N  )/N) *100, 0)) \
           + ' & ' + str(np.around(enthalpy_right/N*100,0)) + '$\pm$' + str(np.around(np.sqrt(enthalpy_right/N*(1-enthalpy_right/N)/N) *100,0)) \
           + ' & ' + str(np.around(entropy_right/N*100,0))  + '$\pm$' + str(np.around(np.sqrt(entropy_right/N *(1-entropy_right/N )/N) *100,0)) \
           + ' & ' + str(np.around(both_wrong/N*100, 0))    + '$\pm$' + str(np.around(np.sqrt(both_wrong/N    *(1-both_wrong/N    )/N) *100, 0)) 
    print(s)                                                        

FF = ['AMBER', 'AMO', 'CHARMM', 'OPLS', 'SMIRNOFF']
ff_colors = ['r', 'g', 'b', 'purple', 'orange']


fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(12,6))

#ax1.fill_between([0,6], [0,0], [6,6], color='g', alpha=0.2)
#ax1.fill_between([0,6], [-6,-6], [0,0], color='r', alpha=0.2)
#ax1.fill_between([-6,0], [0,0], [6,6], color='r', alpha=0.2)
#ax1.fill_between([-6,0], [-6,-6], [0,0], color='g', alpha=0.2)
ax1.axhline(y=0, color='black')
ax1.axvline(x=0, color='black')
ax1.scatter(thermo_exp[0,:n_systems], thermo_theory[0,0,:n_systems], color='none', edgecolor='r', label='GAFF')
ax1.scatter(thermo_exp[0,:n_systems], thermo_theory[1,0,:n_systems], color='none', edgecolor='g', label='AMOEBA')
ax1.scatter(thermo_exp[0,:n_systems], thermo_theory[2,0,:n_systems], color='none', edgecolor='b', label='CGenFF')
ax1.scatter(thermo_exp[0,:n_systems], thermo_theory[3,0,:n_systems], color='none', edgecolor='purple', label='OPLS2')
ax1.scatter(thermo_exp[0,:n_systems], thermo_theory[4,0,:n_systems], color='none', edgecolor='orange', label='SMIRNOFF')
ax1.plot([-6,5],[-6,5], color='gray', linestyle='--')
ax1.set_xlim((-6,4))
ax1.set_ylim((-6,4))
ax1.set_xlabel('$T \Delta S_{Exp.}$ [kcal/mol]', fontsize=20)
ax1.set_ylabel('$T \Delta S_{QHA}$ [kcal/mol]', fontsize=20)

#ax2.fill_between([0,6], [0,0], [6,6], color='g', alpha=0.2)
#ax2.fill_between([0,6], [-6,-6], [0,0], color='r', alpha=0.2)
#ax2.fill_between([-6,0], [0,0], [6,6], color='r', alpha=0.2)
#ax2.fill_between([-6,0], [-6,-6], [0,0], color='g', alpha=0.2)
ax2.axhline(y=0, color='black')
ax2.axvline(x=0, color='black')
ax2.scatter(thermo_exp[1,:n_systems], thermo_theory[0,1,:n_systems], color='none', edgecolor='r', label='GAFF')          
ax2.scatter(thermo_exp[1,:n_systems], thermo_theory[1,1,:n_systems], color='none', edgecolor='g', label='AMOEBA')        
ax2.scatter(thermo_exp[1,:n_systems], thermo_theory[2,1,:n_systems], color='none', edgecolor='b', label='CGenFF')        
ax2.scatter(thermo_exp[1,:n_systems], thermo_theory[3,1,:n_systems], color='none', edgecolor='purple', label='OPLS2')    
ax2.scatter(thermo_exp[1,:n_systems], thermo_theory[4,1,:n_systems], color='none', edgecolor='orange', label='SMIRNOFF') 
ax2.plot([-5,5],[-5,5], color='gray', linestyle='--')
ax2.set_xlim((-5,5))
ax2.set_ylim((-5,5))
ax2.set_xlabel('$\Delta H_{Exp.}$ [kcal/mol]', fontsize=20)
ax2.set_ylabel('$\Delta H_{QHA}$ [kcal/mol]', fontsize=20)
ax1.legend(ncol=5, fontsize=16, bbox_to_anchor=(2.04, -0.12))
plt.subplots_adjust(top=0.966, bottom=0.19, left=0.070, right=0.985)
#plt.savefig('TdS_dH_scatter.pdf')
#plt.show()
plt.close()



